Contrastive Behavioral Similarity Embeddings for Generalization in Reinforcement Learning

Reinforcement learning methods trained on few environments rarely learn policies that generalize to unseen environments. To improve generalization, we incorporate the inherent sequential structure in reinforcement learning into the representation learning process. This approach is orthogonal to recent approaches, which rarely exploit this structure explicitly. Specifically, we introduce a theoretically motivated policy similarity metric (PSM) for measuring behavioral similarity between states. PSM assigns high similarity to states for which the optimal policies in those states as well as in future states are similar. We also present a contrastive representation learning procedure to embed any state similarity metric, which we instantiate with PSM to obtain policy similarity embeddings (PSEs). We demonstrate that PSEs improve generalization on diverse benchmarks, including LQR with spurious correlations, a jumping task from pixels, and Distracting DM Control Suite.

==> code/jumpy_world.py <==
"""Neural network models for Jumpy World."""

import random
from absl import logging
import tensorflow.compat.v2 as tf

EPS = 1e-9

class JumpyWorldNetwork(tf.keras.Model):
  """The convolutional network used to compute the agent's policy."""

  def __init__(self,
               num_actions: int,
               name: str = None,
               dropout: float = 0.0,
               rand_conv: bool = False,
               **kwargs):
    """Creates the layers used for calculating Q-values.

    Args:
      num_actions: number of actions.
      name: used to create scope for network parameters.
      dropout: Dropout rate.
      rand_conv: Whether to use rand_conv or not.
      **kwargs: Arbitrary keyword arguments.
    """
    super(JumpyWorldNetwork, self).__init__(**kwargs)
    self.kwargs = kwargs
    self._dropout = dropout
    self._num_actions = num_actions
    if rand_conv:
      self.rand_conv = RandConv()
    else:
      self.rand_conv = None
    # Defining layers.
    activation_fn = tf.keras.activations.relu
    self.conv0 = tf.keras.layers.Conv2D(
        32, [8, 8],
        strides=4,
        padding='same',
        activation=activation_fn,
        name='Conv')
    self.conv1 = tf.keras.layers.Conv2D(
        64, [4, 4],
        strides=2,
        padding='same',
        activation=activation_fn,
        name='Conv1')
    self.conv2 = tf.keras.layers.Conv2D(
        64, [3, 3],
        strides=1,
        padding='same',
        activation=activation_fn,
        name='Conv2')
    self.flatten = tf.keras.layers.Flatten()
    self.dense0 = tf.keras.layers.Dense(256, activation=activation_fn)
    self.dense1 = tf.keras.layers.Dense(64, activation=activation_fn)
    self.dense2 = tf.keras.layers.Dense(num_actions, name='fully_connected')

  @tf.function
  def call(self, state, training=True):
    """Creates the output tensor/op given the state tensor as input.

    Args:
      state: tf.Tensor, Input tensor.
      training: boolean, indicating whether to use dropout or not.

    Returns:
      collections.namedtuple, output ops (graph mode) or output tensors (eager).
    """
    x = self.representation(state, projection=False)
    if training:
      x = tf.nn.dropout(x, rate=self._dropout)
    x = self.dense2(x)
    if self._num_actions == 1:
      x = tf.squeeze(x, axis=-1)
    return x

  def representation(self, state, projection=True):
    x = tf.cast(state, tf.float32)
    if self.rand_conv is not None:
      x = self.rand_conv(x)
    x = self.conv0(x)
    x = self.conv1(x)
    x = self.conv2(x)
    x = self.flatten(x)
    x = self.dense0(x)
    if projection:
      # used for returning the embedding
      x = self.dense1(x)
    return x


==> code/rand_conv.py <==

class RandomizingConv2d(tf.keras.layers.Conv2D):

  def call(self, x):
    if self.built:
      self.kernel.assign(self.kernel_initializer(self.kernel.shape))
    return super().call(x)


class RandConv(tf.keras.layers.Layer):
  """RandConv layer from Network Randomization Paper."""

  def __init__(self, alpha=0.1, kernel_size=2, num_channels=1, **kwargs):
    super().__init__()
    self._alpha = alpha
    self._kernel_size = kernel_size
    self._num_channels = num_channels
    self.rand_conv = RandomizingConv2d(
        filters=num_channels, kernel_size=kernel_size,
        padding='same',
        use_bias=False,
        kernel_initializer=tf.initializers.glorot_normal(),
        trainable=False,
        name='randcnn', **kwargs)

  def rand_output(self, x):
    num_splits = x.shape[-1] // self._num_channels
    x = tf.concat(tf.split(x, num_splits, axis=-1), axis=0)
    x = self.rand_conv(x)
    x = tf.concat(tf.split(x, num_splits, axis=0), axis=-1)
    return x

  def call(self, x):
    if random.random() < self._alpha:
      return x
    else:
      return self.rand_output(x)
